LeptonInjector and LeptonWeighter: A neutrino event generator and weighter for neutrino observatories

We present a high-energy neutrino event generator, called LeptonInjector, alongside an event weighter, called LeptonWeighter. Both are designed for large-volume Cherenkov neutrino telescopes such as IceCube. The neutrino event generator allows for quick and flexible simulation of neutrino events within and around the detector volume, and implements the leading Standard Model neutrino interaction processes relevant for neutrino observatories: neutrino-nucleon deep-inelastic scattering and neutrino-electron annihilation. In this paper, we discuss the event generation algorithm, the weighting algorithm, and the main functions of the publicly available code, with examples.

==> examples/inject_example.py <==
import LeptonInjector as LI
from math import pi
import os 

xs_folder = os.path.join( os.path.dirname(__file__), '..' )

n_events    = 1000
diff_xs     = xs_folder + "/test_xs.fits"
total_xs    = xs_folder + "/test_xs_total.fits"
# Ranged Mode, described in  Section II.A
is_ranged   = True 
# Particles chosen for NuMu-CC using Table II.1
final_1     = LI.Particle.MuMinus
final_2     = LI.Particle.Hadrons
# Build the Injector object described in Section 2
the_injector = LI.injector( n_events , final_1, final_2, diff_xs, total_xs, is_ranged)

deg = pi/180.
minE        = 1000.     # [GeV]
maxE        = 100000.   # [GeV]
gamma       = 2. 
minZenith   = 80.*deg
maxZenith   = 180.*deg
minAzimuth  = 0.*deg
maxAzimuth  = 180.*deg

# constructing the Controller object described in Section II
controller  = LI.Controller( the_injector, minE, maxE, gamma, minAzimuth, maxAzimuth, minZenith, maxZenith)  

# specify the output
controller.Output("./data_output.h5")
controller.LICFile("./config.lic")

# Starts the Process, as illustrated in Figure II.1
controller.Execute()


==> examples/weighting_example_python.py <==
import LeptonWeighter as LW
import h5py as h5
import numpy as np

"""
This calculates the weight of each event in the LeptonInjector example script. 
"""

# These objects are all defined in Section III.A

# Create generator
#    if there were multiple LIC files, you would instead make a list of Generators
net_generation = [LW.MakeGeneratorsFromLICFile("config.lic")]

# This cross section object takes four differential cross sections (dS/dEdxdy) 
#            Neutrino CC-DIS xs
#       Anti-Neutrino CC-DIS xs
#            Neutrino NC-DIS xs
#       Anti-Neutrino NC-DIS xs
cross_section_location = "/path/to/cross_sections/"
xs = LW.CrossSectionFromSpline(
                    cross_section_location+"/dsdxdy_nu_CC_iso.fits",
                    cross_section_location+"/dsdxdy_nubar_CC_iso.fits",
                    cross_section_location+"/dsdxdy_nu_NC_iso.fits",
                    cross_section_location+"/dsdxdy_nubar_NC_iso.fits")

#                         GeV      unitless        GeV
flux_params={ 'constant': 10**-18, 'index':-2, 'scale':10**5 }
liveTime   = 3.1536e7 # [s]


flux = LW.PowerLawFlux( flux_params['constant'] , flux_params['index'] , flux_params['scale'] )

# build weighter
weight_event = LW.Weighter( flux, xs, net_generation )

def get_weight( props ):
    """
    This function takes the "properties" object from a LI-Event. It then calculates and returns the weight
    """
    LWevent = LW.Event()
    LWevent.energy = props[0]
    LWevent.zenith = props[1]
    LWevent.azimuth = props[2]
    
    LWevent.interaction_x = props[3]
    LWevent.interaction_y = props[4]
    LWevent.final_state_particle_0 = LW.ParticleType( props[5] )
    LWevent.final_state_particle_1 = LW.ParticleType( props[6] )
    LWevent.primary_type = LW.ParticleType( props[7] )
    LWevent.radius = props[8]
    LWevent.total_column_depth = props[9]
    LWevent.x = 0
    LWevent.y = 0
    LWevent.z = 0
    
    weight = weight_event(LWevent)

    # this would alert us that something bad is happening 
    if weight==np.nan:
        raise ValueError("Bad Weight!")

    return( weight*liveTime )


data_file = h5.File("data_output.h5")
injector_list = data_file.keys() # Each injector is treated as an entry in a dictionary 
print("Loaded {} Injectors: {}".format(len(injector_list), injector_list))

for injector in data_file.keys():
    print("Evaluating {}".format(injector))
    for event in range(len( data_file[injector]['properties'] )):
        print("     Event {0:06d} Weight: {}".format(event, get_weight( data_file[injector]['properties'][event]) ))

data_file.close()

